Effective vacua for Floquet topological phases: A numerical perspective on switch-function formalism

We propose a general edge index definition for two-dimensional Floquet topological phases based on a switch-function formalism. When the Floquet operator has a spectral gap the index covers both clean and disordered phases, anomalous or not, and does not require the bulk to be fully localized. It is interpreted as a non-adiabatic charge pumping that is quantized when the sample is placed next to an effective vacuum. This vacuum is gap-dependent and obtained from a Floquet Hamiltonian. The choice of a vacuum provides a simple and alternative gap-selection mechanism. Inspired by the model from Rudner et al. we then illustrate these concepts on Floquet disordered phases. Switch-function formalism is usually restricted to infinite samples in the thermodynamic limit. Here we circumvent this issue and propose a numerical implementation of the edge index that could be adapted to any bulk or edge index expressed in terms of switch functions, already existing for many topological phases.

==> bulk_spectrum.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : none
%

% This function diagonalizes the bulk evolution and plot its corresponding 
% spectrum with color according to the Inverse Participation Ratio of each state

function bulk_spectrum(U)
[EV,ev]=eig(U);

s=size(ev);
s=s(1);
% Inverse participation ratio and its relative or rescaled version
IPR=zeros(s,1);
for i=1:s
      IPR(i)=norm(EV(:,i),4);
end
rescaled_IPR=(IPR-min(IPR))/(max(IPR)-min(IPR));

%% Plotting bulk spectrum with colored IPR

cmap_redblue=zeros(64,3);
cmap_redblue(:,1)=(1:64)/64;
cmap_redblue(:,3)=1-(1:64)/64;
 
figure
theta = linspace(0,2*pi);
x = cos(theta);
y = sin(theta);
plot(x,y,'-k')
hold on
axis equal
xlim([-1.2 1.2])
ylim([-1.2 1.2])
set(gca,'XTickLabel',[]);
set(gca,'YTickLabel',[]);
title(sprintf('Bulk spectrum'))

for i=1:s
     a=rescaled_IPR(i);
     red_blue2=[a 0 1-a];
     plot(real(ev(i,i)),imag(ev(i,i)),'.','Color',red_blue2,'MarkerSize',15)
end
hold off
colormap(cmap_redblue)
caxis([min(IPR) max(IPR)]);

set(gcf,'color','white')

c = colorbar;
c.Location = 'southoutside';
c.Limits=[min(IPR) max(IPR)]; 
c.Ticks=[round(min(IPR)*100)*0.01+0.01, round(max(IPR)*100)*0.01-0.01];

end


==> edge_spectrum.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : none
%

%  This function diagonalizes the edge evolution and plots its spectrum with
%  color according to eigenstate's probability density's first momentum in
%  direction 1. M and N are required. The boolean only changes the title of
%  the figure to avoid confusion

function edge_spectrum(u,N,M,bool)

[EVb,evb]=eig(u);

%% Plotting colored edge spectrum 

% Weight for edge EV : -1 to the left and 1 to the right
EdgeWeight=zeros(N,M);
for i=1:N
    for j=1:M
        EdgeWeight(i,j) = 2/(M-1)*j-(M+1)/(M-1);
    end
end
edgeratio=zeros(N*M,1);
for k=1:N*M
    temp=reshape(abs(EVb(:,k)).^2, [N M]);
    temp=temp.*EdgeWeight;
    edgeratio(k)=sum(sum(temp));
end

figure
theta = linspace(0,2*pi);
x = cos(theta);
y = sin(theta);
plot(x,y,'-k')
hold on
axis equal
xlim([-1.2 1.2])
ylim([-1.2 1.2])
set(gca,'XTickLabel',[]);
set(gca,'YTickLabel',[]);
title(sprintf('Edge evolution spectrum'))
if bool==true
    title(sprintf('Effective edge evolution spectrum'))
end

for i=1:N*M
    a=edgeratio(i);
    if a<0
        shading=[0.93*(-a)+0.47*(1+a) 0.69*(-a)+0.67*(1+a) 0.13*(-a)+0.19*(1+a)];
        plot(real(evb(i,i)),imag(evb(i,i)),'.','Color',shading,'MarkerSize',15)
    end
    if a>=0
        shading=[0.47*(1-a) 0.45*a+0.67*(1-a) 0.74*a+0.19*(1-a)];
        plot(real(evb(i,i)),imag(evb(i,i)),'.','Color',shading,'MarkerSize',15)
    end
end

% Colormap
cmap_edge=zeros(64,3);
for i=1:32
    xi=i/32;
    cmap_edge(i,1)=0.93*(1-xi)+0.47*xi;
    cmap_edge(i,2)=0.69*(1-xi)+0.67*xi;
    cmap_edge(i,3)=0.13*(1-xi)+0.19*xi;
end
for i=33:64
    xi=(i-32)/32;
    cmap_edge(i,1)=0.47*(1-xi)+0*xi;
    cmap_edge(i,2)=0.67*(1-xi)+0.45*xi;
    cmap_edge(i,3)=0.19*(1-xi)+0.74*xi;
end

colormap(cmap_edge)
caxis([-1 1]);

set(gcf,'color','white')
 
c = colorbar;
c.Location = 'southoutside';
c.Limits=[-1.05 1.05]; 
c.Ticks=[-1, 0, 1];

hold off
end


==> floquet_model.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : none
%

% This function provides bulk and edge evolution of a Floquet model that
% describes by a 5-step quantum walk on a bipartite square lattice. Its
% output are two N*M square matrices.

function [U,u] = floquet_model(N,M,J,d,dr,T)

%% Bulk Hamiltonian with periodic boundary condition
%% (step 5 is directly included in the evolution)

H10=zeros(N,M,N,M); %Horizontal hopping filled--empty
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H10(i,2*j-1,i,2*j)=J;
            H10(i,2*j,i,2*j-1)=J;
        else
            H10(i,2*j,i,mod(2*j+1,M))=J;
            H10(i,mod(2*j+1,M),i,2*j)=J;
        end  
    end
end
H1=sparse(reshape(H10,[N*M N*M]));

H20=zeros(N,M,N,M); %Vertical hopping filled under empty 
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H20(i,2*j-1,i+1,2*j-1)=J;
            H20(i+1,2*j-1,i,2*j-1)=J;
        else
            H20(i,2*j,mod(i+1,N),2*j)=J;
            H20(mod(i+1,N),2*j,i,2*j)=J;
        end  
    end
end
H2=sparse(reshape(H20,[N*M N*M])); 

H30=zeros(N,M,N,M); %Horizontal hopping empty--filled
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H30(i,mod(2*j+1,M),i,2*j)=J;
            H30(i,2*j,i,mod(2*j+1,M))=J;
        else
            H30(i,2*j,i,2*j-1)=J;
            H30(i,2*j-1,i,2*j)=J;
        end  
    end
end
H3=sparse(reshape(H30,[N*M N*M])); 

H40=zeros(N,M,N,M); %Vertical hopping empty under filled
for i=2:N+1
    for j=1:M/2
        if mod(i,2)==1
            H40(mod(i,N),2*j-1,i-1,2*j-1)=J;
            H40(i-1,2*j-1,mod(i,N),2*j-1)=J;
        else
            H40(i,2*j,i-1,2*j)=J;
            H40(i-1,2*j,i,2*j)=J;
        end  
    end
end
H4=sparse(reshape(H40,[N*M N*M])); 

V=zeros(N,M); %Picking a random configuration
for i=1:N
    for j=1:M
        if mod(i+j,2)==0
        V(i,j)=d+dr*(rand-0.5);
        elseif mod(i+j,2)==1
        V(i,j)=-(d+dr*(rand-0.5));
        end
    end
end

%% Bulk evolution with periodic boundary conditions
U1=expm(-1j*T/5*H1);
U2=expm(-1j*T/5*H2);
U3=expm(-1j*T/5*H3);
U4=expm(-1j*T/5*H4);

%On site evolution including disorder
U50=zeros(N,M,N,M); 
for i=1:N
    for j=1:M
        U50(i,j,i,j)=exp(-1j*T/5*V(i,j));
    end
end
U5=reshape(U50,[N*M N*M]); 

U=(U5*U4*U3*U2*U1);

%% Edge hamiltonian (still periodic in vertical direction: vertical hopping unchanged) %%%

h10=zeros(N,M,N,M); %Horizontal hopping filled--empty
for i=1:N
    if mod(i,2)==1
        for j=1:M/2
            h10(i,2*j-1,i,2*j)=J;
            h10(i,2*j,i,2*j-1)=J;
        end
    elseif mod(i,2)==0
        for j=1:(M/2-1)
            h10(i,2*j,i,2*j+1)=J;
            h10(i,2*j+1,i,2*j)=J;
        end  
    end
end
h1=sparse(reshape(h10,[N*M N*M]));

h30=zeros(N,M,N,M); %Horizontal hopping empty--filled
for i=1:N
    if mod(i,2)==1
        for j=1:(M/2-1)
            h30(i,2*j+1,i,2*j)=J;
            h30(i,2*j,i,2*j+1)=J;
        end
    elseif mod(i,2)==0
        for j=1:M/2
            h30(i,2*j,i,2*j-1)=J;
            h30(i,2*j-1,i,2*j)=J;
        end  
    end
end
h3=sparse(reshape(h30,[N*M N*M])); 

%% Edge evolution

u1=expm(-1j*T/5*h1);
u2=U2;
u3=expm(-1j*T/5*h3);
u4=U4;
%(!) the edge evolution should be computed with 
% the SAME disordered configuration than the bulk one
u5=U5;
u=(u5*u4*u3*u2*u1);

end


==> floquet_model_int.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : none
%

% This function provides bulk and interface evolution of a Floquet model
% describes by a 5-step quantum walk on a bipartite square lattice. Its
% output are two N*M square matrices. Jg is hopping amplitude of gluing at
% the interface (Jg=0 is a disconnected interface).

function [U,uint,u] = floquet_model_int(N,M,J,d,dr,T,Jg)

%% Bulk Hamiltonian with periodic boundary condition
%% (step 5 is directly included in the evolution)

H10=zeros(N,M,N,M); %Horizontal hopping black--white
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H10(i,2*j-1,i,2*j)=J;
            H10(i,2*j,i,2*j-1)=J;
        else
            H10(i,2*j,i,mod(2*j+1,M))=J;
            H10(i,mod(2*j+1,M),i,2*j)=J;
        end  
    end
end
H1=sparse(reshape(H10,[N*M N*M]));

H20=zeros(N,M,N,M); %Vertical hopping black under white 
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H20(i,2*j-1,i+1,2*j-1)=J;
            H20(i+1,2*j-1,i,2*j-1)=J;
        else
            H20(i,2*j,mod(i+1,N),2*j)=J;
            H20(mod(i+1,N),2*j,i,2*j)=J;
        end  
    end
end
H2=sparse(reshape(H20,[N*M N*M])); 

H30=zeros(N,M,N,M); %Horizontal hopping white--black
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H30(i,mod(2*j+1,M),i,2*j)=J;
            H30(i,2*j,i,mod(2*j+1,M))=J;
        else
            H30(i,2*j,i,2*j-1)=J;
            H30(i,2*j-1,i,2*j)=J;
        end  
    end
end
H3=sparse(reshape(H30,[N*M N*M])); 

H40=zeros(N,M,N,M); %Vertical hopping white under black
for i=2:N+1
    for j=1:M/2
        if mod(i,2)==1
            H40(mod(i,N),2*j-1,i-1,2*j-1)=J;
            H40(i-1,2*j-1,mod(i,N),2*j-1)=J;
        else
            H40(i,2*j,i-1,2*j)=J;
            H40(i-1,2*j,i,2*j)=J;
        end  
    end
end
H4=sparse(reshape(H40,[N*M N*M])); 

V=zeros(N,M); %Picking a random configuration
for i=1:N
    for j=1:M
        if mod(i+j,2)==0
        V(i,j)=d+dr*(rand-0.5);
        elseif mod(i+j,2)==1
        V(i,j)=-(d+dr*(rand-0.5));
        end
    end
end

%% Bulk evolution with periodic boundary conditions
U1=expm(-1j*T/5*H1);
U2=expm(-1j*T/5*H2);
U3=expm(-1j*T/5*H3);
U4=expm(-1j*T/5*H4);

%On site evolution including disorder
U50=zeros(N,M,N,M); 
for i=1:N
    for j=1:M
        U50(i,j,i,j)=exp(-1j*T/5*V(i,j));
    end
end
U5=reshape(U50,[N*M N*M]); 

U=(U5*U4*U3*U2*U1);

%% Physical model on the right by taking lower diagonal block of H

cut_inf=zeros(N*M);
for i=N*M/2+1:N*M
    for j=N*M/2+1:N*M
        cut_inf(i,j)=1;
    end
end
h1=cut_inf.*H1;
h2=cut_inf.*H2;
h3=cut_inf.*H3;
h4=cut_inf.*H4;
h50=zeros(N,M,N,M); 
for i=1:N
    for j=M/2+1:M
        h50(i,j,i,j)=V(i,j);
    end
end
h5=reshape(h50,[N*M N*M]); 

%% Effective Hamiltonian on the left by taking upper diagonal block of Heff

cut_sup=zeros(N*M);
for i=1:N*M/2
    for j=1:N*M/2
        cut_sup(i,j)=1;
    end
end
Heff=1j/T*logm(U);
heff=cut_sup.*Heff;

%% Gluing the two pieces and generating the interface Hamiltonian

%Horizontal (next to) nearest neighbor hopping at the interface
gluing=zeros(N,M,N,M);
for i=1:N
    %nearest neighbor at both interfaces
    gluing(i,M/2,i,M/2+1)=1;
    gluing(i,M/2+1,i,M/2)=1;
    gluing(i,1,i,M)=1;
    gluing(i,M,i,1)=1;
    %next to nearest neighbor at M/2
%     gluing(i,M/2,i,M/2+2)=1;
%     gluing(i,M/2+2,i,M/2)=1;
%     gluing(i,M/2-1,i,M/2+1)=1;
%     gluing(i,M/2+1,i,M/2-1)=1;
end
gluing=reshape(gluing,[M*N M*N]);

%Jg is theopping amplitude for the gluing (0=sharp interface)
h1int=h1+heff+Jg*gluing;
h2int=h2+heff+Jg*gluing;
h3int=h3+heff+Jg*gluing;
h4int=h4+heff+Jg*gluing;
h5int=h5+heff+Jg*gluing;

u1int=expm(-1j*T/5*h1int);
u2int=expm(-1j*T/5*h2int);
u3int=expm(-1j*T/5*h3int);
u4int=expm(-1j*T/5*h4int);
u5int=expm(-1j*T/5*h5int);

uint=u5int*u4int*u3int*u2int*u1int;
end


==> floquet_model_nonanomalous.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017. Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, April 12th 2018
%
% required functions : none
%

% This function provides bulk and edge evolution of a Floquet model
% describes by a 5-step quantum walk on a bipartite square lattice. Its
% output are two N*M square matrices. In contrast to floquet_model.m, the 
% corresponding phase is not anomalous.

function [U,u] = floquet_model_nonanomalous(N,M,J,d,dr,T)

%% Bulk Hamiltonian with periodic boundary condition
%% (step 5 is directly included in the evolution)

H10=zeros(N,M,N,M); %Horizontal hopping black--white
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H10(i,2*j-1,i,2*j)=J;
            H10(i,2*j,i,2*j-1)=J;
        else
            H10(i,2*j,i,mod(2*j+1,M))=J;
            H10(i,mod(2*j+1,M),i,2*j)=J;
        end  
    end
end


H20=zeros(N,M,N,M); %Vertical hopping black under white 
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H20(i,2*j-1,i+1,2*j-1)=J;
            H20(i+1,2*j-1,i,2*j-1)=J;
        else
            H20(i,2*j,mod(i+1,N),2*j)=J;
            H20(mod(i+1,N),2*j,i,2*j)=J;
        end  
    end
end
 

H30=zeros(N,M,N,M); %Horizontal hopping white--black
for i=1:N
    for j=1:M/2
        if mod(i,2)==1
            H30(i,mod(2*j+1,M),i,2*j)=J;
            H30(i,2*j,i,mod(2*j+1,M))=J;
        else
            H30(i,2*j,i,2*j-1)=J;
            H30(i,2*j-1,i,2*j)=J;
        end  
    end
end


H40=zeros(N,M,N,M); %Vertical hopping white under black
for i=2:N+1
    for j=1:M/2
        if mod(i,2)==1
            H40(mod(i,N),2*j-1,i-1,2*j-1)=J;
            H40(i-1,2*j-1,mod(i,N),2*j-1)=J;
        else
            H40(i,2*j,i-1,2*j)=J;
            H40(i-1,2*j,i,2*j)=J;
        end  
    end
end


V=zeros(N,M); %Picking a random configuration present at all time
for i=1:N
    for j=1:M
        if mod(i+j,2)==0
        V(i,j)=d+dr*(rand-0.5);
        H10(i,j,i,j)=V(i,j);
        H20(i,j,i,j)=V(i,j);
        H30(i,j,i,j)=V(i,j);
        H40(i,j,i,j)=V(i,j);
        elseif mod(i+j,2)==1
        V(i,j)=-(d+dr*(rand-0.5));
        H10(i,j,i,j)=V(i,j);
        H20(i,j,i,j)=V(i,j);
        H30(i,j,i,j)=V(i,j);
        H40(i,j,i,j)=V(i,j);
        end
    end
end

H1=sparse(reshape(H10,[N*M N*M])); 
H2=sparse(reshape(H20,[N*M N*M])); 
H3=sparse(reshape(H30,[N*M N*M])); 
H4=sparse(reshape(H40,[N*M N*M])); 

%% Bulk evolution with periodic boundary conditions
U1=expm(-1j*T/5*H1);
U2=expm(-1j*T/5*H2);
U3=expm(-1j*T/5*H3);
U4=expm(-1j*T/5*H4);

%On site evolution including disorder
U50=zeros(N,M,N,M); 
for i=1:N
    for j=1:M
        U50(i,j,i,j)=exp(-1j*T/5*V(i,j));
    end
end
U5=reshape(U50,[N*M N*M]); 

U=(U5*U4*U3*U2*U1);

%% Edge hamiltonian (still periodic in vertical direction: vertical hopping unchanged) %%%

h10=zeros(N,M,N,M); %Horizontal hopping black--white
for i=1:N
    if mod(i,2)==1
        for j=1:M/2
            h10(i,2*j-1,i,2*j)=J;
            h10(i,2*j,i,2*j-1)=J;
        end
    elseif mod(i,2)==0
        for j=1:(M/2-1)
            h10(i,2*j,i,2*j+1)=J;
            h10(i,2*j+1,i,2*j)=J;
        end  
    end
end

h30=zeros(N,M,N,M); %Horizontal hopping white--black
for i=1:N
    if mod(i,2)==1
        for j=1:(M/2-1)
            h30(i,2*j+1,i,2*j)=J;
            h30(i,2*j,i,2*j+1)=J;
        end
    elseif mod(i,2)==0
        for j=1:M/2
            h30(i,2*j,i,2*j-1)=J;
            h30(i,2*j-1,i,2*j)=J;
        end  
    end
end

% Random on site potential
for i=1:N
    for j=1:M
        h10(i,j,i,j)=V(i,j);
        h30(i,j,i,j)=V(i,j);
    end
end

h1=sparse(reshape(h10,[N*M N*M]));
h3=sparse(reshape(h30,[N*M N*M])); 

%% Edge evolution

u1=expm(-1j*T/5*h1);
u2=U2;
u3=expm(-1j*T/5*h3);
u4=U4;
%(!) the edge evolution should be computed with 
% the SAME disordered configuration than the bulk one
u5=U5;
u=(u5*u4*u3*u2*u1);

end


==> fluctuations.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : floquet_model, invariant
%

% This functions returns the mean and standard deviation of the index value
% at a fixed value of the parameter. Nb is the number of iterations

function [m,s] = fluctuations(N,M,J,delta,deltar,T,Nb)
inv=zeros(Nb,1);    
    for i=1:Nb
        [U,u] = floquet_model(N,M,J,delta,deltar,T);
        [I,~]= invariant(U,u,N,M,T,false,false);
        inv(i)= I;
    end
    m= mean(inv);
    s= std(inv);
end


==> invariant.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : edge_spectrum if bool_heff=true
%

% This function computes the edge invariant for a given bulk and edge evolution
% and plots the corresponding diagonal kernel if the first bolean is true.
% The last boolean plots the spectrum of the effective edge evolution


function [invI,invII] = invariant(U,u,N,M,T,bool_DK,bool_heff)

% Effective bulk Hamiltonian with periodic boundary conditions inherited
% Branch cut is pi here
Heff=1j/T*logm(U);

% Effective edge Hamiltonian obtaine by cutting the off-diagonal terms
bdc=ones(N*M);
for i=N*M/2+1:N*M
    for j=1:(i-N*M/2)
        bdc(i,j)=0;
        bdc(j,i)=0;
    end
end
heff=bdc.*Heff;

% Effective evolution
ueff=expm(-1j*T*heff);

% Plotting the effective evolution spectrum
if bool_heff==true
    edge_spectrum(ueff,N,M,true);
end

% Switch function in direction 2, periodic
% (variation of this one are allowed near the switch n_2 = N/2 and N)
Lambda20=zeros(N,M,N,M);
for j=1:M
    for i=N/2+1:N
        Lambda20(i,j,i,j)=1;
    end
end

Lambda2=reshape(Lambda20, [N*M N*M]);

% Diagonal kernel
diff1=(Lambda2*u-u*Lambda2)*u'; 
diff2=(Lambda2*ueff-ueff*Lambda2)*ueff'; 

diff0=reshape(diff1-diff2, [N M N M]);
diagdiff=zeros(N,M);
for i=1:N
    for j=1:M
        diagdiff(i,j)=real(diff0(i,j,i,j));
    end
end

if bool_DK==true
    figure
    image(log10(abs(diagdiff)),'CDataMapping','scaled')
    colorbar
    set(gcf,'color','white')
end

%Invariant computed with cut-off I and II
invI = sum(sum(diagdiff((N/4+1):3*N/4,1:M/2)));
invII = sum(sum(diagdiff((N/4+1):3*N/4,M/2+1:M)));
end


==> invariant_int.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : none
%

% This function compute the interface invariant for a given bulk and 
% interface evolutio and plot the corresponding diagonal kernel if the last 
% bolean is true

function invI = invariant_int(U,uint,N,M,bool_DKint)

% Switch function in direction 2, periodic
% (variation of this one are allowed near the switch n_2 = N/2 and N)
Lambda20=zeros(N,M,N,M);
for j=1:M
    for i=N/2+1:N
        Lambda20(i,j,i,j)=1;
    end
end

Lambda2=reshape(Lambda20, [N*M N*M]);

% Diagonal kernel
diff1=(Lambda2*uint-uint*Lambda2)*uint'; 
diff2=(Lambda2*U-U*Lambda2)*U';

diff0=reshape(diff1-diff2, [N M N M]);
diagdiff=zeros(N,M);
for i=1:N
    for j=1:M
        diagdiff(i,j)=real(diff0(i,j,i,j));
    end
end

if bool_DKint==true
    figure
    image(log10(abs(diagdiff)),'CDataMapping','scaled')
    colorbar
    set(gcf,'color','white')
end

%Invariant computed with cut-off I
invI = sum(sum(diagdiff((N/4+1):3*N/4,M/4+1:3*M/4)));
end


==> main.m <==
% This code computes the edge and interface indices, and generates the 
% figures and table appearing in the paper arXiv:1801.08807. It runs 
% on Matlab and was tested on Matlab2017. Please cite the corresponding 
% paper (journal version if available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, April 12th 2018
%
% required functions : floquet_model, bulk_spectrum, edge_spectrum,
%		       invariant, fluctuations, transition,
%		       floquet_model_int, invariant_int
%		       floquet_model_nonanomalous
%

tic % measuring computation time

%% Setup of the sample and its evolution

% Number of unit cells for a square sample (actual size 2l*2l)
% The precision of the algorithm scales with this size
l=4;

% Size of the system: the sites are distinguished by their parity
% Filled/empty point (i,j) s.t. i+j is even/odd
N=2*l;    % Height of the sample (periodic direction)
M=2*l;    % Width of the sample (with boundary at the left and right)

% Parameters of the model. The phase is 5pi/T periodic in J and even with
% respect to J=2.5pi/T (anomalous phase), where U = 1. The gap closes at 
% J=1.25*pi/T and U=1 at J=0 also (trivial phase).
T=1;             % Driving period
J=3/8*5*pi/T;    % Hopping amplitude
delta=1.6*pi/T;  % On site potential
deltar=1.6*pi/T; % Strength of disorder
% The total potential is V=delta+deltar*(rand-0.5) where rand is uniform
% between 0 and 1

fprintf('Floquet Model on a sample of size %dx%d \n',M,N);
fprintf('with T=%0.2f, J=%0.2fpi/T, d=%0.2fpi/T and dr=%0.2fpi/T \n',T,J/pi*T,delta/pi*T,deltar/pi*T);
fprintf('------------------------ \n');

%% Getting the bulk and edge evolution (could be floquet_model_nonanomalous instead)

	[U,u] = floquet_model(N,M,J,delta,deltar,T);

%% Compute and plot of bulk and edge spectra (not required in the following)

	bulk_spectrum(U);

	edge_spectrum(u,N,M,false);

%% The invariant computation
% Computation of the invariant and plotting the absolute value 
% of the corresponding diagonal kernel if the second to last parameter is "true"
% The last boolean plots the spctrum of ueff=edge effective one-period evolution

     [I,II] = invariant(U,u,N,M,T,true,true);
     fprintf('The invariant in area I is %d + %0.2e \n',round(I),I-round(I));
     fprintf('Its deviation from area II (opposite) invariant is %0.2e\n',I+II);
     fprintf('------------------------ \n');
     
%% Fluctuations due to disorder
% mean and standard deviation for Nb computations

     Nb=100;
     [m,s]=fluctuations(N,M,J,delta,deltar,T,Nb);
     fprintf('The mean over %d runs is %d + %0.2e and standard deviation is %0.2e \n',Nb,round(m),m-round(m),s);
     fprintf('------------------------ \n');

%% Variation of the invariant with respect to J 
% from initialJ to finalJ with Nb points. If the last boolean is true the 
% function also plots the corresponding figure

     initialJ=0;
     finalJ=2.5*pi;
     Nb=10;
     [Jvec,inv]=transition(N,M,delta,deltar,T,Nb,initialJ,finalJ,true);

%% Interface invariant

    Jg=0; % Hopping amplitude of gluing at the interface (0=disconnected)
    bool_DKint=true; %Plots the diagonal kernel appearing in the interface index
    
    [U,uint] = floquet_model_int(N,M,J,delta,deltar,T,Jg);
    Iint = invariant_int(U,uint,N,M,bool_DKint);
    
    fprintf('The interface invariant in area I is %d + %0.2e \n',round(Iint),Iint-round(Iint));
    fprintf('------------------------ \n');
    
toc % measuring computation time


==> transition.m <==
% This function is part of a code assotiated to the paper 
% arXiv:1801.08807, see main.m. It runs on Matlab and was tested on 
% Matlab2017.Please cite the corresponding paper (journal version if 
% available) if you use or modifify this code. 
% Comments and questions are welcome: tauberc@phys.ethz.ch
%
% Clément Tauber, February 2nd 2018
%
% required functions : floquet_model, invariant
%

% This function returns a list of invariant values when J varies from
% initial J to finalJ with Nb points. If bool_plot=true it aslo plots the
% corresponding figure

function [Jvec,inv] = transition(N,M,delta,deltar,T,Nb,initialJ,finalJ,bool_plot)

inv=zeros(Nb,1);
Jvec=zeros(Nb,1);

    for p=1:Nb
        %linear ramp from J = initialJ to finalJ
        J=(p-1)/(Nb-1)*(finalJ-initialJ)+initialJ; 
    
        %Symmetric wrt the transition at 1.25*pi (Nb must be even)
        %q=p-Nb/2-0.5;           
        %J= q*2/Nb*1.25*pi+1.25*pi; 

        Jvec(p)=J;
        [U,u] = floquet_model(N,M,J,delta,deltar,T);
        [I,~]= invariant(U,u,N,M,T,false,false);
        inv(p) = I;
    end
    
if bool_plot==true
    figure
    plot(Jvec,inv,'x')
    grid on
    hold on
    
    x=[5*pi/4 5*pi/4];y=[min(inv)-0.1 max(inv)+0.1]; plot(x,y,':k')  % Line for closing of spectral gap
    
    title( sprintf('Invariant w.r.t. J for d = %0.2f, dr=%0.2f', delta, deltar) );
    ylim([min(inv)-0.1 max(inv)+0.1])
    set(gcf,'color','white')
end
end

